Distributed Voltage and Current Control of Multi-Terminal High-Voltage Direct Current Transmission Systems

High-voltage direct current (HVDC) is a commonly used technology for long-distance power transmission, due to its low resistive losses and low costs. In this paper, a novel distributed controller for multi-terminal HVDC (MTDC) systems is proposed. Under certain conditions on the controller gains, it is shown to stabilize the MTDC system. The controller is shown to always keep the voltages close to the nominal voltage, while assuring that the injected power is shared fairly among the converters. The theoretical results are validated by simulations, where the affect of communication time-delays is also studied.

==> Simulations/fdecentral.m <==
%5 Power systems frequency control

function [xprime] = f(t,x,K_P,K_v,gamma1,V_ref,m,n,L_R,L_c,C,I_orig,noise_vec)
 
% x = [z', V']'

% Injected current
I   =    heaviside(t)*I_orig  +   heaviside(-t)*zeros(size(I_orig));

xprime  =   [-gamma1*L_c, gamma1*L_c-K_v; C*K_P, -C*L_R-C*K_P]*x + [K_v*V_ref; C*(I)];

end

==> Simulations/matlab2tikzInputParser.m <==
function parser = matlab2tikzInputParser()
%MATLAB2TIKZINPUTPARSER   Input parsing for matlab2tikz..
%   This implementation exists because Octave is lacking one.

%   Copyright (c) 2008--2014 Nico Schlömer
%   All rights reserved.
%
%   Redistribution and use in source and binary forms, with or without
%   modification, are permitted provided that the following conditions are
%   met:
%
%       * Redistributions of source code must retain the above copyright
%         notice, this list of conditions and the following disclaimer.
%       * Redistributions in binary form must reproduce the above copyright
%         notice, this list of conditions and the following disclaimer in
%         the documentation and/or other materials provided with the distribution
%
%   THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
%   AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
%   IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
%   ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
%   LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
%   CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
%   SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
%   INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
%   CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
%   ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
%   POSSIBILITY OF SUCH DAMAGE.
% =========================================================================
  % Initialize the structure.
  parser = struct ();
  % Public Properties
  parser.Results = {};
  % Enabel/disable parameters case sensitivity.
  parser.CaseSensitive = false;
  % Keep parameters not defined by the constructor.
  parser.KeepUnmatched = false;
  % Enable/disable warning for parameters not defined by the constructor.
  parser.WarnUnmatched = true;
  % Enable/disable passing arguments in a structure.
  parser.StructExpand = true;
  % Names of parameters defined in input parser constructor.
  parser.Parameters = {};
  % Names of parameters not defined in the constructor.
  parser.Unmatched = struct ();
  % Names of parameters using default values.
  parser.UsingDefaults = {};
  % Names of deprecated parameters and their alternatives
  parser.DeprecatedParameters = struct();

  % Handles for functions that act on the object.
  parser.addRequired    = @addRequired;
  parser.addOptional    = @addOptional;
  parser.addParamValue  = @addParamValue;
  parser.deprecateParam = @deprecateParam;
  parser.parse          = @parse;

  % Initialize the parser plan
  parser.plan = {};
end
% =========================================================================
function p = parser_plan (q, arg_type, name, default, validator)
  p = q;
  plan = p.plan;
  if (isempty (plan))
    plan = struct ();
    n = 1;
  else
    n = numel (plan) + 1;
  end
  plan(n).type      = arg_type;
  plan(n).name      = name;
  plan(n).default   = default;
  plan(n).validator = validator;
  p.plan = plan;
end
% =========================================================================
function p = addRequired (p, name, validator)
  p = parser_plan (p, 'required', name, [], validator);
end
% =========================================================================
function p = addOptional (p, name, default, validator)
  p = parser_plan (p, 'optional', name, default, validator);
end
% =========================================================================
function p = addParamValue (p, name, default, validator)
  p = parser_plan (p, 'paramvalue', name, default, validator);
end
% =========================================================================
function p = deprecateParam (p, name, alternatives)
  if isempty(alternatives)
      alternatives = {};
  elseif ischar(alternatives)
      alternatives = {alternatives}; % make cellstr
  elseif ~iscellstr(alternatives)
      error('matlab2tikzInputParser:BadAlternatives',...
            'Alternatives for a deprecated parameter must be a char or cellstr');
  end
  p.DeprecatedParameters.(name) = alternatives;
end
% =========================================================================
function p = parse (p, varargin)
  plan = p.plan;
  results = p.Results;
  using_defaults = {};
  if (p.CaseSensitive)
    name_cmp = @strcmp;
  else
    name_cmp = @strcmpi;
  end
  if (p.StructExpand)
    k = find (cellfun (@isstruct, varargin));
    for m = numel(k):-1:1
      n = k(m);
      s = varargin{n};
      c = [fieldnames(s).'; struct2cell(s).'];
      c = c(:).';
      if (n > 1 && n < numel (varargin))
        varargin = horzcat (varargin(1:n-1), c, varargin(n+1:end));
      elseif (numel (varargin) == 1)
        varargin = c;
      elseif (n == 1);
        varargin = horzcat (c, varargin(n+1:end));
      else % n == numel (varargin)
        varargin = horzcat (varargin(1:n-1), c);
      end
    end
  end
  if (isempty (results))
    results = struct ();
  end
  type = {plan.type};
  n = find( strcmp( type, 'paramvalue' ) );
  m = setdiff (1:numel( plan ), n );
  plan = plan ([n,m]);
  for n = 1 : numel (plan)
    found = false;
    results.(plan(n).name) = plan(n).default;
    if (~ isempty (varargin))
      switch plan(n).type
      case 'required'
        found = true;
        if (strcmpi (varargin{1}, plan(n).name))
          varargin(1) = [];
        end
        value = varargin{1};
        varargin(1) = [];
      case 'optional'
        m = find (cellfun (@ischar, varargin));
        k = find (name_cmp (plan(n).name, varargin(m)));
        if (isempty (k) && validate_arg (plan(n).validator, varargin{1}))
          found = true;
          value = varargin{1};
          varargin(1) = [];
        elseif (~ isempty (k))
          m = m(k);
          found = true;
          value = varargin{max(m)+1};
          varargin(union(m,m+1)) = [];
        end
      case 'paramvalue'
        m = find( cellfun (@ischar, varargin) );
        k = find (name_cmp (plan(n).name, varargin(m)));
        if (~ isempty (k))
          found = true;
          m = m(k);
          value = varargin{max(m)+1};
          varargin(union(m,m+1)) = [];
        end
      otherwise
        error( sprintf ('%s:parse', mfilename), ...
               'parse (%s): Invalid argument type.', mfilename ...
             )
      end
    end
    if (found)
      if (validate_arg (plan(n).validator, value))
        results.(plan(n).name) = value;
      else
        error( sprintf ('%s:invalidinput', mfilename), ...
               '%s: Input argument ''%s'' has invalid value.\n', mfilename, plan(n).name ...
             );
      end
      p.Parameters = union (p.Parameters, {plan(n).name});
    elseif (strcmp (plan(n).type, 'required'))
      error( sprintf ('%s:missinginput', mfilename), ...
             '%s: input ''%s'' is missing.\n', mfilename, plan(n).name ...
           );
    else
      using_defaults = union (using_defaults, {plan(n).name});
    end
  end

  if ~isempty(varargin)
    % Include properties that do not match specified properties
      for n = 1:2:numel(varargin)
        if ischar(varargin{n})
          if p.KeepUnmatched
            results.(varargin{n}) = varargin{n+1};
          end
          if p.WarnUnmatched
            warning(sprintf('%s:unmatchedArgument',mfilename), ...
                    'Ignoring unknown argument "%s"', varargin{n});
          end
          p.Unmatched.(varargin{n}) = varargin{n+1};
        else
          error (sprintf ('%s:invalidinput', mfilename), ...
                 '%s: invalid input', mfilename)
        end
      end
  end

  % Store the results of the parsing
  p.Results = results;
  p.UsingDefaults = using_defaults;

  warnForDeprecatedParameters(p);
end
% =========================================================================
function result = validate_arg (validator, arg)
  try
    result = validator (arg);
  catch %#ok
    result = false;
  end
end
% =========================================================================
function warnForDeprecatedParameters(p)
  usedDeprecatedParameters = intersect(p.Parameters, fieldnames(p.DeprecatedParameters));

  for iParam = 1:numel(usedDeprecatedParameters)
      oldParameter = usedDeprecatedParameters{iParam};
      alternatives = p.DeprecatedParameters.(oldParameter);

      switch numel(alternatives)
          case 0
              replacements = '';
          case 1
              replacements = ['''' alternatives{1} ''''];
          otherwise
              replacements = deblank(sprintf('''%s'' and ',alternatives{:}));
              replacements = regexprep(replacements,' and$','');
      end
      if ~isempty(replacements)
          replacements = sprintf('From now on, please use %s to control the output.\n',replacements);
      end

      message = ['\n===============================================================================\n', ...
                  'You are using the deprecated parameter ''%s''.\n', ...
                  '%s', ...
                  '==============================================================================='];
      warning('matlab2tikz:deprecatedParameter', ...
                message, oldParameter, replacements);

  end
end


==> Simulations/mthvdc.m <==
%% Global variables

% Topology 
B   =   [1 -1 0 0; 1 0 -1 0; 0 1 0 -1; 0 0 1 -1]';
n   =   size(B,1);
m   =   size(B,2);

% Simulation time and steps
t_sim   =   9.97;
N_steps =   1000;
N_pre   =   198;
t_sim_vec  =   linspace(-5*t_sim,t_sim, 6*N_steps);

% Controller parameters
gain        =   diag(rand(n,1));%eye(n);
K_P         =   10*gain;
K_v         =   zeros(n,n);
K_v(1,1)    =   10000;
gamma_dec   =   500.005;

% Reference voltaeg
V_ref       =   100000*ones(n,1);
 
% Capacity^(-1)
C   =   10000/1.2379*eye(n);

% Resistance^(-1)
R   =   diag([1/0.0154,1/0.0015,1/0.0015,1/0.0154]);

% Laplacian matrix
L_R     =   B*R*B';
L_c     =   L_R;
 
% Injected current (disturbance)
I       =   [300,200,-100,-400]';
I_ss    =   I;
I(2)    =   I(2);
I(3)    =   I(3) - 200;
%I(7)    =   I(7) - 2000;
 
% Fix matlab2tikz memory problem
Nn      =   5; 

%% tau=0,gamma=0.005

% Time-delay
tau     =   0.0;

% State-space model with time-delay
% A=[-gamma1*L_c, gamma1*L_c-K_v; C*K_P, -C*L_R-C*K_P]

DelayT(1) = struct('delay',tau, 'a', [-gamma_dec*(L_c), gamma_dec*(L_c); zeros(n,n), zeros(n,n)],'b',zeros(2*n,2*n),'c',zeros(2*n,2*n),'d',zeros(2*n,2*n));
sys = delayss([zeros(n,n), -K_v; C*K_P, -C*L_R-C*K_P],eye(2*n),eye(2*n),zeros(2*n,2*n),DelayT);
 
x0      =   zeros(2*n,1);
u_1     =   [K_v*V_ref; C*(I_ss)];
u_1_vec =   (kron(u_1,ones(1,5*N_steps)))';
u_2     =   [K_v*V_ref; C*(I)];
u_2_vec =   (kron(u_2,ones(1,N_steps)))';
u_vec   =   [u_1_vec;u_2_vec];
[y,t]   =   lsim(sys,u_vec,t_sim_vec,x0);

figure(1)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),1*y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n)-100000*ones(size(y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n))));
xlabel('t [s]');
ylabel('V(t)-V^{nom} [V]'); 
title('\tau=0 s');
legend('V_1', 'V_2', 'V_3', 'V_4');
matlab2tikz('V_tau=0gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );
 
figure(2)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),((-y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n)+y(5*N_steps-N_pre:Nn:6*N_steps,1:n))*K_P));
xlabel('t [s]');
ylabel('u(t) [A]');
title('\tau=0 s');
legend('u_1', 'u_2', 'u_3', 'u_4');
matlab2tikz('u_tau=0gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );

%% tau=0.1,gamma=0.005

% Time-delay
tau     =   0.1;

% State-space model with time-delay
% A=[-gamma1*L_c, gamma1*L_c-K_v; C*K_P, -C*L_R-C*K_P]

DelayT(1) = struct('delay',tau, 'a', [-gamma_dec*(L_c), gamma_dec*(L_c); zeros(n,n), zeros(n,n)],'b',zeros(2*n,2*n),'c',zeros(2*n,2*n),'d',zeros(2*n,2*n));
sys = delayss([zeros(n,n), -K_v; C*K_P, -C*L_R-C*K_P],eye(2*n),eye(2*n),zeros(2*n,2*n),DelayT);
 
x0      =   zeros(2*n,1);
u_1     =   [K_v*V_ref; C*(I_ss)];
u_1_vec =   (kron(u_1,ones(1,5*N_steps)))';
u_2     =   [K_v*V_ref; C*(I)];
u_2_vec =   (kron(u_2,ones(1,N_steps)))';
u_vec   =   [u_1_vec;u_2_vec];
[y,t]   =   lsim(sys,u_vec,t_sim_vec,x0);

figure(1)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),1*y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n)-100000*ones(size(y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n))));
xlabel('t [s]');
ylabel('V(t)-V^{nom} [V]'); 
title('\tau=0.1 s');
legend('V_1', 'V_2', 'V_3', 'V_4');
matlab2tikz('V_tau=01gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );
 
figure(2)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),((-y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n)+y(5*N_steps-N_pre:Nn:6*N_steps,1:n))*K_P));
xlabel('t [s]');
ylabel('u(t) [A]');
title('\tau=0.1 s');
legend('u_1', 'u_2', 'u_3', 'u_4');
matlab2tikz('u_tau=01gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );

%% tau=0.2,gamma=0.005

% Time-delay
tau     =   0.2;

% State-space model with time-delay
% A=[-gamma1*L_c, gamma1*L_c-K_v; C*K_P, -C*L_R-C*K_P]

DelayT(1) = struct('delay',tau, 'a', [-gamma_dec*(L_c), gamma_dec*(L_c); zeros(n,n), zeros(n,n)],'b',zeros(2*n,2*n),'c',zeros(2*n,2*n),'d',zeros(2*n,2*n));
sys = delayss([zeros(n,n), -K_v; C*K_P, -C*L_R-C*K_P],eye(2*n),eye(2*n),zeros(2*n,2*n),DelayT);
 
x0      =   zeros(2*n,1);
u_1     =   [K_v*V_ref; C*(I_ss)];
u_1_vec =   (kron(u_1,ones(1,5*N_steps)))';
u_2     =   [K_v*V_ref; C*(I)];
u_2_vec =   (kron(u_2,ones(1,N_steps)))';
u_vec   =   [u_1_vec;u_2_vec];
[y,t]   =   lsim(sys,u_vec,t_sim_vec,x0);

figure(1)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),1*y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n)-100000*ones(size(y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n))));
xlabel('t [s]');
ylabel('V(t)-V^{nom} [V]'); 
title('\tau=0.2 s');
legend('V_1', 'V_2', 'V_3', 'V_4');
matlab2tikz('V_tau=02gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );
 
figure(2)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),((-y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n)+y(5*N_steps-N_pre:Nn:6*N_steps,1:n))*K_P));
xlabel('t [s]');
ylabel('u(t) [A]');
title('\tau=0.2 s');
legend('u_1', 'u_2', 'u_3', 'u_4');
matlab2tikz('u_tau=02gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );

%% tau=0.3,gamma=0.005

% Time-delay
tau     =   0.22;

% State-space model with time-delay
% A=[-gamma1*L_c, gamma1*L_c-K_v; C*K_P, -C*L_R-C*K_P]

DelayT(1) = struct('delay',tau, 'a', [-gamma_dec*(L_c), gamma_dec*(L_c); zeros(n,n), zeros(n,n)],'b',zeros(2*n,2*n),'c',zeros(2*n,2*n),'d',zeros(2*n,2*n));
sys = delayss([zeros(n,n), -K_v; C*K_P, -C*L_R-C*K_P],eye(2*n),eye(2*n),zeros(2*n,2*n),DelayT);
 
x0      =   zeros(2*n,1);
u_1     =   [K_v*V_ref; C*(I_ss)];
u_1_vec =   (kron(u_1,ones(1,5*N_steps)))';
u_2     =   [K_v*V_ref; C*(I)];
u_2_vec =   (kron(u_2,ones(1,N_steps)))';
u_vec   =   [u_1_vec;u_2_vec];
[y,t]   =   lsim(sys,u_vec,t_sim_vec,x0);

figure(1)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),1*y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n)-100000*ones(size(y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n))));
xlabel('t [s]');
ylabel('V(t)-V^{nom} [V]'); 
title('\tau=0.22 s');
legend('V_1', 'V_2', 'V_3', 'V_4');
matlab2tikz('V_tau=03gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );
 
figure(2)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),((-y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n)+y(5*N_steps-N_pre:Nn:6*N_steps,1:n))*K_P));
xlabel('t [s]');
ylabel('u(t) [A]');
title('\tau=0.22 s');
legend('u_1', 'u_2', 'u_3', 'u_4');
matlab2tikz('u_tau=03gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );

==> Simulations/mthvdc_droop.m <==
%% Global variables

% Topology 
B   =   [1 -1 0 0; 1 0 -1 0; 0 1 0 -1; 0 0 1 -1]';
n   =   size(B,1);
m   =   size(B,2);

% Simulation time and steps
t_sim   =   9.97;
N_steps =   1000;
N_pre   =   198;
t_sim_vec  =   linspace(-5*t_sim,t_sim, 6*N_steps);

% Controller parameters
gain        =   eye(n);%(diag(f(ones(n,1))))^(-1);
K_P         =   10*gain;
gamma_dec   =   0.005;

% Reference voltaeg
V_ref       =   100000*ones(n,1);
 
% Capacity^(-1)
C   =   10000/1.2379*eye(n);

% Resistance^(-1)
R   =   diag([1/0.0154,1/0.0015,1/0.0015,1/0.0154]);

% Laplacian matrix
L_R     =   B*R*B';
L_c     =   L_R;
 
% Injected current (disturbance)
I       =   [300,200,-100,-400]';
I_ss    =   I;
I(2)    =   I(2);
I(3)    =   I(3) - 200;
%I(7)    =   I(7) - 2000;
 
% Fix matlab2tikz memory problem
Nn      =   1; 

%% tau=0,gamma=0.005

% Time-delay
tau     =   0.0;

% State-space model with time-delay
% A=[-gamma1*L_c, gamma1*L_c-K_v; C*K_P, -C*L_R-C*K_P]

DelayT(1) = struct('delay',tau, 'a', [ zeros(n,n)],'b',zeros(n,n),'c',zeros(n,n),'d',zeros(n,n));
sys = delayss([-C*L_R-C*K_P],eye(n),eye(n),zeros(n,n),DelayT);
 
x0      =   zeros(n,1);
u_1     =   [C*(I_ss)+C*K_P*V_ref];
u_1_vec =   (kron(u_1,ones(1,5*N_steps)))';
u_2     =   [C*(I)+C*K_P*V_ref];
u_2_vec =   (kron(u_2,ones(1,N_steps)))';
u_vec   =   [u_1_vec;u_2_vec];
[y,t]   =   lsim(sys,u_vec,t_sim_vec,x0);
V_ref_vec   =   kron(V_ref,ones(1,6*N_steps))';

figure(1)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),1*y(5*N_steps-N_pre:Nn:6*N_steps,1:n)-100000*ones(size(y(5*N_steps-N_pre:Nn:6*N_steps,1:n))));
xlabel('t [s]');
ylabel('V(t)-V^{nom} [V]'); 
title('\tau=0 s');
legend('V_1', 'V_2', 'V_3', 'V_4');
matlab2tikz('V_tau_droop=0gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );
 
figure(2)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),(V_ref_vec(5*N_steps-N_pre:Nn:6*N_steps,1:n)-y(5*N_steps-N_pre:Nn:6*N_steps,1:n))*K_P);
xlabel('t [s]');
ylabel('u(t) [A]');
title('\tau=0 s');
legend('u_1', 'u_2', 'u_3', 'u_4');
matlab2tikz('u_tau_droop=0gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );



==> Simulations/mthvdc_low_gamma.m <==
% Topology 
B   =   [1 -1 0 0; 1 0 -1 0; 0 1 0 -1; 0 0 1 -1]';
n   =   size(B,1);
m   =   size(B,2);

%% tau=0,gamma=0.001

% Time-delay
tau     =   0.0;
% Controller parameters
gain        =   eye(n);%(diag(f(ones(n,1))))^(-1);
K_P         =   10*gain;
K_v         =   zeros(n,n);
K_v(1,1)    =   10;
gamma_dec   =   0.001;
 
% Simulation time and steps
t_sim   =   59.97;
N_steps =   1000;
N_pre   =   198;
t_sim_vec  =   linspace(-5*t_sim,t_sim, 6*N_steps);

% Reference voltaeg
V_ref       =   100000*ones(n,1);
 
% Capacity^(-1)
C   =   10000/1.2379*eye(n);
% Resistance^(-1)
R   =   diag([1/0.0154,1/0.0015,1/0.0015,1/0.0154]);
% Laplacian matrix
L_R     =   B*R*B';
L_c     =   L_R;
 
% Injected current (disturbance)
I       =   [300,200,-100,-400]';
I_ss    =   I;
I(2)    =   I(2) - 200;
I(3)    =   I(3) - 100;
%I(7)    =   I(7) - 2000;
 
% Fix matlab2tikz memory problem
Nn      =   1; 

% State-space model with time-delay
% A=[-gamma1*L_c, gamma1*L_c-K_v; C*K_P, -C*L_R-C*K_P]

DelayT(1) = struct('delay',tau, 'a', [-gamma_dec*(L_c), gamma_dec*(L_c); zeros(n,n), zeros(n,n)],'b',zeros(2*n,2*n),'c',zeros(2*n,2*n),'d',zeros(2*n,2*n));
sys = delayss([zeros(n,n), -K_v; C*K_P, -C*L_R-C*K_P],eye(2*n),eye(2*n),zeros(2*n,2*n),DelayT);
 
x0      =   zeros(2*n,1);
u_1     =   [K_v*V_ref; C*(I_ss)];
u_1_vec =   (kron(u_1,ones(1,5*N_steps)))';
u_2     =   [K_v*V_ref; C*(I)];
u_2_vec =   (kron(u_2,ones(1,N_steps)))';
u_vec   =   [u_1_vec;u_2_vec];
[y,t]   =   lsim(sys,u_vec,t_sim_vec,x0);

figure(1)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n));
xlabel('t [s]');
ylabel('V(t) [V]'); 
legend;
matlab2tikz('V_tau=0gamma=0001.tikz', 'height', '\fheight', 'width', '\fwidth' );
 
figure(2)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),((-y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n)+y(5*N_steps-N_pre:Nn:6*N_steps,1:n))*K_P));
xlabel('t [s]');
ylabel('u(t) [A]');
legend;
matlab2tikz('u_tau=0gamma=0001.tikz', 'height', '\fheight', 'width', '\fwidth' );

%% tau=05,gamma=0.001

% Time-delay
tau     =   0.5;
% Controller parameters
gain        =   eye(n);%(diag(f(ones(n,1))))^(-1);
K_P         =   10*gain;
K_v         =   zeros(n,n);
K_v(1,1)    =   10;
gamma_dec   =   0.001;
 
% Simulation time and steps
t_sim   =   39.97;
N_steps =   1000;
N_pre   =   198;
t_sim_vec  =   linspace(-5*t_sim,t_sim, 6*N_steps);

% Reference voltaeg
V_ref       =   100000*ones(n,1);
 
% Capacity^(-1)
C   =   10000/1.2379*eye(n);
% Resistance^(-1)
R   =   diag([1/0.0154,1/0.0015,1/0.0015,1/0.0154]);
% Laplacian matrix
L_R     =   B*R*B';
L_c     =   L_R;
 
% Injected current (disturbance)
I       =   [300,200,-100,-400]';
I_ss    =   I;
I(2)    =   I(2) - 200;
I(3)    =   I(3) - 100;
%I(7)    =   I(7) - 2000;
 
% Fix matlab2tikz memory problem
Nn      =   1; 

% State-space model with time-delay
% A=[-gamma1*L_c, gamma1*L_c-K_v; C*K_P, -C*L_R-C*K_P]

DelayT(1) = struct('delay',tau, 'a', [-gamma_dec*(L_c), gamma_dec*(L_c); zeros(n,n), zeros(n,n)],'b',zeros(2*n,2*n),'c',zeros(2*n,2*n),'d',zeros(2*n,2*n));
sys = delayss([zeros(n,n), -K_v; C*K_P, -C*L_R-C*K_P],eye(2*n),eye(2*n),zeros(2*n,2*n),DelayT);
 
x0      =   zeros(2*n,1);
u_1     =   [K_v*V_ref; C*(I_ss)];
u_1_vec =   (kron(u_1,ones(1,5*N_steps)))';
u_2     =   [K_v*V_ref; C*(I)];
u_2_vec =   (kron(u_2,ones(1,N_steps)))';
u_vec   =   [u_1_vec;u_2_vec];
[y,t]   =   lsim(sys,u_vec,t_sim_vec,x0);

figure(1)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n));
xlabel('t [s]');
ylabel('V(t) [V]'); 
legend;
matlab2tikz('V_tau=05gamma=0001.tikz', 'height', '\fheight', 'width', '\fwidth' );
 
figure(2)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),((-y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n)+y(5*N_steps-N_pre:Nn:6*N_steps,1:n))*K_P));
xlabel('t [s]');
ylabel('u(t) [A]');
legend;
matlab2tikz('u_tau=05gamma=0001.tikz', 'height', '\fheight', 'width', '\fwidth' );

%% tau=05,gamma=0.001

% Time-delay
tau     =   1.0;
% Controller parameters
gain        =   eye(n);%(diag(f(ones(n,1))))^(-1);
K_P         =   10*gain;
K_v         =   zeros(n,n);
K_v(1,1)    =   10;
gamma_dec   =   0.001;
 
% Simulation time and steps
t_sim   =   39.97;
N_steps =   1000;
N_pre   =   198;
t_sim_vec  =   linspace(-5*t_sim,t_sim, 6*N_steps);

% Reference voltaeg
V_ref       =   100000*ones(n,1);
 
% Capacity^(-1)
C   =   10000/1.2379*eye(n);
% Resistance^(-1)
R   =   diag([1/0.0154,1/0.0015,1/0.0015,1/0.0154]);
% Laplacian matrix
L_R     =   B*R*B';
L_c     =   L_R;
 
% Injected current (disturbance)
I       =   [300,200,-100,-400]';
I_ss    =   I;
I(2)    =   I(2) - 200;
I(3)    =   I(3) - 100;
%I(7)    =   I(7) - 2000;
 
% Fix matlab2tikz memory problem
Nn      =   1; 

% State-space model with time-delay
% A=[-gamma1*L_c, gamma1*L_c-K_v; C*K_P, -C*L_R-C*K_P]

DelayT(1) = struct('delay',tau, 'a', [-gamma_dec*(L_c), gamma_dec*(L_c); zeros(n,n), zeros(n,n)],'b',zeros(2*n,2*n),'c',zeros(2*n,2*n),'d',zeros(2*n,2*n));
sys = delayss([zeros(n,n), -K_v; C*K_P, -C*L_R-C*K_P],eye(2*n),eye(2*n),zeros(2*n,2*n),DelayT);
 
x0      =   zeros(2*n,1);
u_1     =   [K_v*V_ref; C*(I_ss)];
u_1_vec =   (kron(u_1,ones(1,5*N_steps)))';
u_2     =   [K_v*V_ref; C*(I)];
u_2_vec =   (kron(u_2,ones(1,N_steps)))';
u_vec   =   [u_1_vec;u_2_vec];
[y,t]   =   lsim(sys,u_vec,t_sim_vec,x0);

figure(1)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n));
xlabel('t [s]');
ylabel('V(t) [V]'); 
legend;
matlab2tikz('V_tau=10gamma=0001.tikz', 'height', '\fheight', 'width', '\fwidth' );
 
figure(2)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),((-y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n)+y(5*N_steps-N_pre:Nn:6*N_steps,1:n))*K_P));
xlabel('t [s]');
ylabel('u(t) [A]');
legend;
matlab2tikz('u_tau=10gamma=0001.tikz', 'height', '\fheight', 'width', '\fwidth' );

%% tau=05,gamma=0.001

% Time-delay
tau     =   1.1;
% Controller parameters
gain        =   eye(n);%(diag(f(ones(n,1))))^(-1);
K_P         =   10*gain;
K_v         =   zeros(n,n);
K_v(1,1)    =   10;
gamma_dec   =   0.001;
 
% Simulation time and steps
t_sim   =   39.97;
N_steps =   1000;
N_pre   =   198;
t_sim_vec  =   linspace(-5*t_sim,t_sim, 6*N_steps);

% Reference voltaeg
V_ref       =   100000*ones(n,1);
 
% Capacity^(-1)
C   =   10000/1.2379*eye(n);
% Resistance^(-1)
R   =   diag([1/0.0154,1/0.0015,1/0.0015,1/0.0154]);
% Laplacian matrix
L_R     =   B*R*B';
L_c     =   L_R;
 
% Injected current (disturbance)
I       =   [300,200,-100,-400]';
I_ss    =   I;
I(2)    =   I(2) - 200;
I(3)    =   I(3) - 100;
%I(7)    =   I(7) - 2000;
 
% Fix matlab2tikz memory problem
Nn      =   1; 

% State-space model with time-delay
% A=[-gamma1*L_c, gamma1*L_c-K_v; C*K_P, -C*L_R-C*K_P]

DelayT(1) = struct('delay',tau, 'a', [-gamma_dec*(L_c), gamma_dec*(L_c); zeros(n,n), zeros(n,n)],'b',zeros(2*n,2*n),'c',zeros(2*n,2*n),'d',zeros(2*n,2*n));
sys = delayss([zeros(n,n), -K_v; C*K_P, -C*L_R-C*K_P],eye(2*n),eye(2*n),zeros(2*n,2*n),DelayT);
 
x0      =   zeros(2*n,1);
u_1     =   [K_v*V_ref; C*(I_ss)];
u_1_vec =   (kron(u_1,ones(1,5*N_steps)))';
u_2     =   [K_v*V_ref; C*(I)];
u_2_vec =   (kron(u_2,ones(1,N_steps)))';
u_vec   =   [u_1_vec;u_2_vec];
[y,t]   =   lsim(sys,u_vec,t_sim_vec,x0);

figure(1)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n));
xlabel('t [s]');
ylabel('V(t) [V]'); 
legend;
matlab2tikz('V_tau=11gamma=0001.tikz', 'height', '\fheight', 'width', '\fwidth' );
 
figure(2)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),((-y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n)+y(5*N_steps-N_pre:Nn:6*N_steps,1:n))*K_P));
xlabel('t [s]');
ylabel('u(t) [A]');
legend;
matlab2tikz('u_tau=11gamma=0001.tikz', 'height', '\fheight', 'width', '\fwidth' );

==> Simulations/mthvdc_third_order.m <==
%% Global variables

% Topology 
B   =   [1 -1 0 0; 1 0 -1 0; 0 1 0 -1; 0 0 1 -1]';
n   =   size(B,1);
m   =   size(B,2);

% Simulation time and steps
t_sim   =   1.99;
N_steps =   1000;
N_pre   =   198;
t_sim_vec  =   linspace(-5*t_sim,t_sim, 6*N_steps);

% Controller parameters
gain        =   eye(n);%(diag(f(ones(n,1))))^(-1);
K_P         =   2*gain;
K_v         =   10*eye(n);
gamma_dec   =   0.005;
delta       =   0.005;

% Reference voltaeg
V_ref       =   100000*ones(n,1);
 
% Capacity^(-1)
C   =   10000/1.2379*eye(n);

% Resistance^(-1)
R   =   diag([1/0.0154,1/0.0015,1/0.0015,1/0.0154]);

% Laplacian matrix
L_R     =   B*R*B';
L_c     =   L_R;
 
% Injected current (disturbance)
I       =   [300,200,-100,-400]';
I_ss    =   I;
I(2)    =   I(2) - 200;
I(3)    =   I(3) - 100;
%I(7)    =   I(7) - 2000;
 
% Fix matlab2tikz memory problem
Nn      =   1; 

%% tau=0,gamma=0.005

% Time-delay
tau     =   0.0;

% State-space model with time-delay
% u_2

DelayT(1) = struct('delay',tau, 'a', [ -delta*L_c, zeros(n,n), zeros(n,n); -gamma_dec*(L_c), -gamma_dec*(L_c), gamma_dec*(L_c); zeros(n,n), zeros(n,n), zeros(n,n)],'b',zeros(3*n,3*n),'c',zeros(3*n,3*n),'d',zeros(3*n,3*n));
sys = delayss([zeros(n,n), zeros(n,n), -K_v; zeros(n,n), zeros(n,n), zeros(n,n); C*K_P, C*K_P, -C*L_R-C*K_P],eye(3*n),eye(3*n),zeros(3*n,3*n),DelayT);
 
x0      =   zeros(3*n,1);
u_1     =   [K_v*V_ref; zeros(n,1); C*(I_ss)];
u_1_vec =   (kron(u_1,ones(1,5*N_steps)))';
u_2     =   [K_v*V_ref; zeros(n,1); C*(I)];
u_2_vec =   (kron(u_2,ones(1,N_steps)))';
u_vec   =   [u_1_vec;u_2_vec];
[y,t]   =   lsim(sys,u_vec,t_sim_vec,x0);

figure(1)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),0.001*y(5*N_steps-N_pre:Nn:6*N_steps,2*n+1:3*n));
xlabel('t [s]');
ylabel('V(t) [kV]'); 
title('\tau=0 s');
legend;
matlab2tikz('V_tau=0gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );
 
figure(2)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),((-y(5*N_steps-N_pre:Nn:6*N_steps,2*n+1:3*n)+y(5*N_steps-N_pre:Nn:6*N_steps,1:n)+y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n))*K_P));
xlabel('t [s]');
ylabel('u(t) [A]');
title('\tau=0 s');
legend;
matlab2tikz('u_tau=0gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );

%% tau=0.1,gamma=0.005

% Time-delay
tau     =   0.1;

% State-space model with time-delay
% A=[-gamma1*L_c, gamma1*L_c-K_v; C*K_P, -C*L_R-C*K_P]

DelayT(1) = struct('delay',tau, 'a', [-gamma_dec*(L_c), gamma_dec*(L_c); zeros(n,n), zeros(n,n)],'b',zeros(2*n,2*n),'c',zeros(2*n,2*n),'d',zeros(2*n,2*n));
sys = delayss([zeros(n,n), -K_v; C*K_P, -C*L_R-C*K_P],eye(2*n),eye(2*n),zeros(2*n,2*n),DelayT);
 
x0      =   zeros(2*n,1);
u_1     =   [K_v*V_ref; C*(I_ss)];
u_1_vec =   (kron(u_1,ones(1,5*N_steps)))';
u_2     =   [K_v*V_ref; C*(I)];
u_2_vec =   (kron(u_2,ones(1,N_steps)))';
u_vec   =   [u_1_vec;u_2_vec];
[y,t]   =   lsim(sys,u_vec,t_sim_vec,x0);

figure(1)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),0.001*y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n));
xlabel('t [s]');
ylabel('V(t) [kV]'); 
title('\tau=0.1 s');
legend;
matlab2tikz('V_tau=01gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );
 
figure(2)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),((-y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n)+y(5*N_steps-N_pre:Nn:6*N_steps,1:n))*K_P));
xlabel('t [s]');
ylabel('u(t) [A]');
title('\tau=0.1 s');
legend;
matlab2tikz('u_tau=01gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );

%% tau=0.2,gamma=0.005

% Time-delay
tau     =   0.2;

% State-space model with time-delay
% A=[-gamma1*L_c, gamma1*L_c-K_v; C*K_P, -C*L_R-C*K_P]

DelayT(1) = struct('delay',tau, 'a', [-gamma_dec*(L_c), gamma_dec*(L_c); zeros(n,n), zeros(n,n)],'b',zeros(2*n,2*n),'c',zeros(2*n,2*n),'d',zeros(2*n,2*n));
sys = delayss([zeros(n,n), -K_v; C*K_P, -C*L_R-C*K_P],eye(2*n),eye(2*n),zeros(2*n,2*n),DelayT);
 
x0      =   zeros(2*n,1);
u_1     =   [K_v*V_ref; C*(I_ss)];
u_1_vec =   (kron(u_1,ones(1,5*N_steps)))';
u_2     =   [K_v*V_ref; C*(I)];
u_2_vec =   (kron(u_2,ones(1,N_steps)))';
u_vec   =   [u_1_vec;u_2_vec];
[y,t]   =   lsim(sys,u_vec,t_sim_vec,x0);

figure(1)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),0.001*y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n));
xlabel('t [s]');
ylabel('V(t) [kV]'); 
title('\tau=0.2 s');
legend;
matlab2tikz('V_tau=02gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );
 
figure(2)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),((-y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n)+y(5*N_steps-N_pre:Nn:6*N_steps,1:n))*K_P));
xlabel('t [s]');
ylabel('u(t) [A]');
title('\tau=0.2 s');
legend;
matlab2tikz('u_tau=02gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );

%% tau=0.3,gamma=0.005

% Time-delay
tau     =   0.3;

% State-space model with time-delay
% A=[-gamma1*L_c, gamma1*L_c-K_v; C*K_P, -C*L_R-C*K_P]

DelayT(1) = struct('delay',tau, 'a', [-gamma_dec*(L_c), gamma_dec*(L_c); zeros(n,n), zeros(n,n)],'b',zeros(2*n,2*n),'c',zeros(2*n,2*n),'d',zeros(2*n,2*n));
sys = delayss([zeros(n,n), -K_v; C*K_P, -C*L_R-C*K_P],eye(2*n),eye(2*n),zeros(2*n,2*n),DelayT);
 
x0      =   zeros(2*n,1);
u_1     =   [K_v*V_ref; C*(I_ss)];
u_1_vec =   (kron(u_1,ones(1,5*N_steps)))';
u_2     =   [K_v*V_ref; C*(I)];
u_2_vec =   (kron(u_2,ones(1,N_steps)))';
u_vec   =   [u_1_vec;u_2_vec];
[y,t]   =   lsim(sys,u_vec,t_sim_vec,x0);

figure(1)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),0.001*y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n));
xlabel('t [s]');
ylabel('V(t) [kV]'); 
title('\tau=0.22 s');
legend;
matlab2tikz('V_tau=03gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );
 
figure(2)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),((-y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n)+y(5*N_steps-N_pre:Nn:6*N_steps,1:n))*K_P));
xlabel('t [s]');
ylabel('u(t) [A]');
title('\tau=0.22 s');
legend;
matlab2tikz('u_tau=03gamma=0005.tikz', 'height', '\fheight', 'width', '\fwidth' );

==> Simulations/mthvdc_transient.m <==
% Topology 
B   =   [1 -1 0 0; 1 0 -1 0; 0 1 0 -1; 0 0 1 -1]';
n   =   size(B,1);
m   =   size(B,2);

% Time-delay
tau     =   0.0;
% Controller parameters
gain        =   eye(n);%(diag(f(ones(n,1))))^(-1);
K_P         =   1*gain;
K_v         =   zeros(n,n);
K_v(1,1)    =   100;
gamma_dec   =   0.00005;
 
% Simulation time and steps
t_sim   =   0.197;
N_steps =   1000;
N_pre   =   198;
t_sim_vec  =   linspace(-5*t_sim,t_sim, 6*N_steps);

% Reference voltaeg
V_ref       =   100000*ones(n,1);
 
% Capacity^(-1)
C   =   100000/1.2379*eye(n);
% Resistance^(-1)
R   =   100*diag([1/0.0154,1/0.0015,1/0.0015,1/0.0154]);
% Laplacian matrix
L_R     =   B*R*B';
L_c     =   L_R;
 
% Injected current (disturbance)
I       =   [300,200,-100,-400]';
I_ss    =   I;
I(2)    =   I(2) - 200;
I(3)    =   I(3) - 100;
%I(7)    =   I(7) - 2000;
 
% Fix matlab2tikz memory problem
Nn      =   1; 

% State-space model with time-delay
% A=[-gamma1*L_c, gamma1*L_c-K_v; C*K_P, -C*L_R-C*K_P]

DelayT(1) = struct('delay',tau, 'a', [-gamma_dec*(L_c), gamma_dec*(L_c); zeros(n,n), zeros(n,n)],'b',zeros(2*n,2*n),'c',zeros(2*n,2*n),'d',zeros(2*n,2*n));
sys = delayss([zeros(n,n), -K_v; C*K_P, -C*L_R-C*K_P],eye(2*n),eye(2*n),zeros(2*n,2*n),DelayT);
 
x0      =   zeros(2*n,1);
u_1     =   [K_v*V_ref; C*(I_ss)];
u_1_vec =   (kron(u_1,ones(1,5*N_steps)))';
u_2     =   [K_v*V_ref; C*(I)];
u_2_vec =   (kron(u_2,ones(1,N_steps)))';
u_vec   =   [u_1_vec;u_2_vec];
[y,t]   =   lsim(sys,u_vec,t_sim_vec,x0);

figure(1)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n));
xlabel('t [s]');
ylabel('V(t) [Hz]'); 
legend;
matlab2tikz('omega_dec_noise.tikz', 'height', '\fheight', 'width', '\fwidth' );
 
figure(2)
clf
plot(t(5*N_steps-N_pre:Nn:6*N_steps),((-y(5*N_steps-N_pre:Nn:6*N_steps,n+1:2*n)+y(5*N_steps-N_pre:Nn:6*N_steps,1:n))*K_P));
xlabel('t [s]');
ylabel('u(t) [kW]');
legend;
matlab2tikz('u_dec_noise.tikz', 'height', '\fheight', 'width', '\fwidth' );

==> Simulations/noise.m <==
% Gaussian Noise

function [noise] = f(n,snr)
 
x       =   zeros(n,1);
noise   =   awgn(x,snr);

end

==> Simulations/updater.m <==
function updater(name, fileExchangeUrl, version, verbose, env)
%UPDATER   Auto-update matlab2tikz.
%   Only for internal usage.

%   Copyright (c) 2012--2014, Nico Schlömer <nico.schloemer@gmail.com>
%   All rights reserved.
%
%   Redistribution and use in source and binary forms, with or without
%   modification, are permitted provided that the following conditions are
%   met:
%
%      * Redistributions of source code must retain the above copyright
%        notice, this list of conditions and the following disclaimer.
%      * Redistributions in binary form must reproduce the above copyright
%        notice, this list of conditions and the following disclaimer in
%        the documentation and/or other materials provided with the distribution
%
%   THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
%   AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
%   IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
%   ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
%   LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
%   CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
%   SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
%   INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
%   CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
%   ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
%   POSSIBILITY OF SUCH DAMAGE.
% =========================================================================
  try
      html = urlread([fileExchangeUrl, '/all_files']);
  catch %#ok
      % Couldn't load the URL -- never mind.
      html = '';
  end
  % Search for a string "/version-1.6.3" in the HTML. This assumes
  % that the package author has added a file by that name to
  % to package. This is a rather dirty hack around FileExchange's
  % lack of native versioning information.
  mostRecentVersion = regexp(html, '/version-(\d+\.\d+\.\d+)', 'tokens');
  if ~isempty(mostRecentVersion)
      if isVersionBelow(env, version, mostRecentVersion{1}{1})
          userInfo(verbose, '**********************************************\n');
          userInfo(verbose, 'New version available! (%s)\n', mostRecentVersion{1}{1});
          userInfo(verbose, '**********************************************\n');

          reply = input([' *** Would you like ', name, ' to self-upgrade? y/n [n]:'],'s');
          if strcmp(reply, 'y')
              % Download the files and unzip its contents into the folder
              % above the folder that contains the current script.
              % This assumes that the file structure is something like
              %
              %   src/matlab2tikz.m
              %   src/[...]
              %   AUTHORS
              %   ChangeLog
              %   [...]
              %
              % on the hard drive and the zip file. In particular, this assumes
              % that the folder on the hard drive is writable by the user
              % and that matlab2tikz.m is not symlinked from some other place.
              pathstr = fileparts(mfilename('fullpath'));
              targetPath = [pathstr, filesep, '..', filesep];
              userInfo(verbose, ['Downloading and unzipping to ', targetPath, '...']);
              upgradeSuccess = false;
              try
                  unzippedFiles = unzip([fileExchangeUrl, '?download=true'], targetPath);
                  upgradeSuccess = true; %~isempty(unzippedFiles);
                  userInfo(verbose, 'done.');
              catch
                  userInfo(verbose, 'FAILED.');
              end
              if upgradeSuccess
                  % TODO explicitly delete all of the old content
                  % Delete old version number file.
                  versionFile = [pathstr, filesep, 'version-', version];
                  if exist(versionFile, 'file') == 2
                      delete(versionFile);
                  end
                  % TODO anything better than error()?
                  error('Upgrade successful. Please re-execute.');
              else
                  error('Upgrade failed.');
              end
          end
          userInfo(verbose, '');
      end
  end
end
% =========================================================================
function isBelow = isVersionBelow(env, versionA, versionB)
  % Checks if version string or vector versionA is smaller than
  % version string or vector versionB.

  vA = versionArray(env, versionA);
  vB = versionArray(env, versionB);

  isBelow = false;
  for i = 1:min(length(vA), length(vB))
    if vA(i) > vB(i)
      isBelow = false;
      break;
    elseif vA(i) < vB(i)
      isBelow = true;
      break
    end
  end

end
% =========================================================================
function arr = versionArray(env, str)
  % Converts a version string to an array, e.g.,
  % '2.62.8.1' to [2, 62, 8, 1].

  if ischar(str)
    if strcmpi(env, 'MATLAB')
        split = regexp(str, '\.', 'split');
    elseif strcmpi(env, 'Octave')
        split = strsplit(str, '.');
    end
    arr = str2num(char(split)); %#ok
  else
    arr = str;
  end

end
% =========================================================================
function userInfo(verbose, message, varargin)
  % Display usage information.

  if ~verbose
      return
  end

  mess = sprintf(message, varargin{:});

  % Replace '\n' by '\n *** ' and print.
  mess = strrep( mess, sprintf('\n'), sprintf('\n *** ') );
  fprintf( ' *** %s\n', mess );

end
% =========================================================================

